Generation and decay of Higgs mode in a strongly interacting Fermi gas

We investigate the life cycle of the large amplitude Higgs mode in strongly interacting superfluid Fermi gas. Through numerical simulations with time-dependent density-functional theory and the technique of the interaction quench, we verify the previous theoretical predictions on the mode's frequency. Next, we demonstrate that the mode is dynamically unstable against external perturbation and qualitatively examine the emerging state after the mode decays. The post-decay state is characterized by spatial fluctuations of the order parameter and density at scales comparable to the superfluid coherence length scale. We identify similarities with FFLO states, which become more prominent at higher dimensionalities and nonzero spin imbalances.

==> anc/README.txt <==
We attach three representative examples of numerical setups used in our calculations:
(in arxiv version, we have removed from names .zip extension to avoid automatic unpacking)

* 1d_delta.zip: code settings used to generate data for figure 5, right column (perturbation by the delta function). 
    
* 1d_expk.zip: code settings used to generate data for figure 5, left column (perturbation by the exp(ikx) function).
    
* 2d_p10prc.zip: code settings used to generate data for Figure 6 (c,d), spin imbalanced case. Results for spin-balanced case (panels a,b) can be obtained in analogous way by settings Na=Nb.

* 3d_p5prc.zip: code settings used to generate data for Figure 6(e), 3d run.

----------------------------------------------------------------------

Requirements: access to computing resources with W-SLDA toolkit installed:
    https://gitlab.fizyka.pw.edu.pl/wtools/wslda
    
See documentation of W-SLDA Toolkit to learn how to use reproducibility packs:
    https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/

